Non-perturbative Symmetries of Little Strings and Affine Quiver Algebras

We consider Little String Theories (LSTs) that are engineered by $N$ parallel M5-branes probing a transverse $\mathbb{Z}_M$ geometry. By exploiting a dual description in terms of F-theory compactified on a toric Calabi-Yau threefold $X_{N,M}$, we establish numerous symmetries that leave the BPS partition function $\mathcal{Z}_{N,M}$ invariant. They furthemore act in a non-perturbative fashion from the point of view of the low energy quiver gauge theory associated with the LST. We present different group theoretical organisations of these symmetries, thereby generalising the results of [arXiv:1811.03387] to the case of generic $M \geq 1$. We also provide a Mathematica package that allows to represent them in terms of matrices that act linearly on the K\"ahler parameters of $X_{N,M}$. From the perspective of dual realisations of the LSTs the symmetries found here act in highly nontrivial ways: as an example, we consider a formulation of $\mathcal{Z}_{N,M}$ in terms of correlation functions of a vertex operator algebra, whose commutation relations are governed by an affine quiver algebra. We show the impact of the symmetry transformations on the latter and discuss invariance of $\mathcal{Z}_{N,M}$ from this perspective for concrete examples.

==> anc/NPLSTsym.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*The NPLSTsym Mathematica package generates the symmetry matrices of general (N,M) branewebs for type A Little String Theories and automatically computes the Coxeter matrix of a given set of involutions.*)
(*23/08/2023*)
(*Contact: b.filoche@ip2i.in2p3.fr*)


(* ::Title:: *)
(*(A,B) - General Symmetries*)


BeginPackage["NPLSTsym`"];

Amat::usage="Amat[M,N] returns the matrix associated with the \!\(\*TemplateBox[<|\"boxes\" -> FormBox[StyleBox[\"a\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"a\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\) transformation.";

Cvermat::usage="Cvermat[M,N] returns the matrix associated with the \!\(\*TemplateBox[<|\"boxes\" -> FormBox[SuperscriptBox[StyleBox[\"c\", \"TI\"], \"ver\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"c^{\\\\rm ver}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\) transformation.";

Chormat::usage="Chormat[M,N] returns the matrix associated with the \!\(\*TemplateBox[<|\"boxes\" -> FormBox[SuperscriptBox[StyleBox[\"c\", \"TI\"], \"hor\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"c^{\\\\rm hor}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\) transformation.";

Rmat::usage="Rmat[M,N] returns the matrix associated with the \!\(\*TemplateBox[<|\"boxes\" -> FormBox[StyleBox[\"r\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"r\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\) transformation.";

Fmat::usage="Fmat[M,N] returns the matrix associated with the \!\(\*TemplateBox[<|\"boxes\" -> FormBox[StyleBox[\"f\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"f\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\) transformation.";

Bmat::usage=="Bmat[M,N] returns the matrix associated with the \!\(\*TemplateBox[<|\"boxes\" -> FormBox[StyleBox[\"b\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"b\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\) transformation.";

Coxetermat::usage="Coxetermat[SetInvolutions,depth] returns the Coxeter matrix associated with set of involutions SetInvolutions ({\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubscriptBox[StyleBox[\"S\", \"TI\"], \"1\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"S_1\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\),\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubscriptBox[StyleBox[\"S\", \"TI\"], \"2\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"S_2\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\),...,\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubscriptBox[StyleBox[\"S\", \"TI\"], StyleBox[\"p\", \"TI\"]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"S_p\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)} with \!\(\*TemplateBox[<|\"boxes\" -> FormBox[RowBox[{SubscriptBox[StyleBox[\"S\", \"TI\"], StyleBox[\"p\", \"TI\"]], \"\[Element]\", SubscriptBox[StyleBox[\"M\", FontSlant -> \"Plain\"], RowBox[{StyleBox[\"N\", \"TI\"], StyleBox[\"M\", \"TI\"], \"+\", \"2\", \"\[Cross]\", StyleBox[\"N\", \"TI\"], StyleBox[\"M\", \"TI\"], \"+\", \"2\"}]]}], TraditionalForm], \"errors\" -> {}, \"input\" -> \"S_p \\\\in \\\\mathbb{M}_{NM+2 \\\\times NM+2}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)) and depth the maximal braiding coeffecient after which the braiding coefficient will be set to \[Infinity].";

SymOrder::usage="";

Begin["`Private`"];


(* ::Section:: *)
(*Introduction*)


(* Integer is given mod M but on the set [[1,M]] *)
ModM[k_,M_]:=If[Mod[k,M]==0,M,Mod[k,M]];

(* Functions that attributes a variable to h[i,j] with i and j mod B and A resp *)
h[i_,j_,A_,B_]:=Symbol["h"<>ToString[ModM[i,B]]<>"u"<>ToString[ModM[j,A]]]
v[i_,j_,A_,B_]:=Symbol["v"<>ToString[ModM[i,B]]<>"u"<>ToString[ModM[j,A]]]
m[i_,j_,A_,B_]:=Symbol["m"<>ToString[ModM[i,B]]<>"u"<>ToString[ModM[j,A]]]
a[i_,j_,A_,B_]:=Symbol["a"<>ToString[ModM[i,B]]<>"u"<>ToString[ModM[j,A]]]
b[j_,A_]:=Symbol["b"<>ToString[ModM[j,A]]]

(* Flopped variables definitions *)
vp[i_,j_,A_,B_]:= v[i,j,A,B] + m[i,j,A,B] + m[i,j+1,A,B];
hp[i_,j_,A_,B_]:= h[i,j,A,B] + m[i,j,A,B] + m[i-1,j+1,A,B];
mp[i_,j_,A_,B_]:= -m[i,j,A,B];


(* Generates antidiagonal multiplication tables *)
f[n_]:=Table[SeriesCoefficient[E^(x+y) (1+x-y+x*y-y^2),{x,0,i},{y,0,j}]*i!*j!,{i,n,n},{j,0,n}];
TabM[A_]:=f[A-1][[1]];

(* Generates typical (a,b,\[Rho]) basis *)
gbaseAB[A_,B_]:=Module[{baseab},
baseab = {};
For[j=1,j<A+1,j++,For[i=1,i<B,i++,AppendTo[baseab,a[i,j,A,B]]]];
For[j=1,j<A,j++,AppendTo[baseab,b[j,A]]];
AppendTo[baseab,\[Tau]];
AppendTo[baseab,S];
AppendTo[baseab,\[Rho]];
Return[baseab]];

(* Generates onelist replace set for (a,b,\[Rho]) basis *)
gonelistAB[A_,B_]:= Module[{baseab,onelistab}, onelistab = {}; baseab = gbaseAB[A,B];
For[i=1,i<Length[baseab]+1,i++,AppendTo[onelistab,baseab[[i]] baseab[[i]]->1]];Return[onelistab]];

(* Generates zerolist replace set for (a,b,\[Rho]) basis *)
gzerolistAB[A_,B_]:= Module[{baseab,zerolistab}, zerolistab = {}; baseab = gbaseAB[A,B]; For[i=1,i<Length[baseab]+1,i++,AppendTo[zerolistab,baseab[[i]]->0]]; Return[zerolistab]];

(* Generates (h,v,m) -> (a,b,\[Rho]) replace set using passage matrix *)
gReplacebase[A_,B_]:=Module[{passage,baseab,base,indepRepl,Replacebase,invbase},{passage,indepRepl,base}=Initialisation[A,B];
baseab=gbaseAB[A,B];
Replacebase={};
invbase = Inverse[passage] . baseab;
For[i=1,i<Length[base]+1,i++,AppendTo[Replacebase,base[[i]]->invbase[[i]]]];
Return[Replacebase]];


(* ::Section:: *)
(*Passage matrix (h,v,m) -> (a,b,\[Rho])*)


(* Initialisation of basis and passage matrices *)
Initialisation[A_,B_]:=Module[{condi,base,cles,valeurs,baseab,base2,P,onelist,zerolist,Passage,indepRepl},
condi={};
For[j=1,j<A+1,j++,For[i=1,i<B+1,i++,AppendTo[condi,m[i,j,A,B]+v[i,j,A,B]==m[i+1,j,A,B]+v[i+1,j-1,A,B]]]];
For[j=1,j<A+1,j++,For[i=1,i<B+1,i++,AppendTo[condi,m[i,j,A,B]+h[i+1,j-1,A,B]==m[i+1,j,A,B]+h[i+1,j,A,B]]]];
base = {};
cles=Keys[Solve[condi]][[1]];
valeurs =Values[Solve[condi]][[1]];
For[j=1,j<A+1,j++,For[i=1,i<B+1,i++,AppendTo[base,h[i,j,A,B]]];For[i=1,i<B+1,i++,AppendTo[base,v[i,j,A,B]]];For[i=1,i<B+1,i++,AppendTo[base,m[i,j,A,B]]]];
(* Compute the (h,v,m) basis *)
base = Sort[Complement[base,cles]];
(* Replace the unindependant parameters by their value in the (h,v,m) basis *)
indepRepl = Table[Evaluate[cles[[i]]]->valeurs[[i]],{i,1,Length[cles]}];
(* Compute the (a,b,\[Rho]) basis *)
baseab = gbaseAB[A,B];
(* Evaluate the (a,b,\[Rho]) basis in the (h,v,m) basis *)
base2 = {};
For[j=1,j<A+1,j++,For[i=1,i<B,i++,AppendTo[base2,v[i,j,A,B]+h[i+1,j,A,B]]]];
For[j=1,j<A,j++,AppendTo[base2,v[1,j,A,B]+m[1,j+1,A,B]]];
AppendTo[base2,Sum[v[1,j,A,B]+m[1,j+1,A,B],{j,1,A}]];
AppendTo[base2,Sum[v[1,j,A,B],{j,1,A}]];
AppendTo[base2,Sum[h[i,1,A,B]+v[i,1,A,B],{i,1,B}]];
base2 = ReplaceAll[base2,indepRepl];
(* Do the matrix product and extract to extract coefficients*)
P=Expand[Transpose[{base2}] . {base}];
onelist={};For[i=1,i<Length[base]+1,i++,AppendTo[onelist,base[[i]]base[[i]]->1]];
zerolist ={};For[i=1,i<Length[base]+1,i++,AppendTo[zerolist,base[[i]]->0]];
P=ReplaceAll[P,onelist];
Passage=ReplaceAll[P,zerolist];
Return[{Passage,indepRepl,base}];]

(* Return the passage matrix from (h,v,m) -> (a,b,\[Rho]) *)
PassageBasis[A_,B_] := Initialisation[A,B][[1]];

gindepRepl[A_,B_]:= Initialisation[A,B][[2]]


(* ::Section:: *)
(*Staircase + SL(2,Z) + Mirror - Magic Matrix*)


Amat[B_,A_]:=Module[{baseMagic,SL,onelistab,zerolistab,indepRepl,Replacebase,baseab,dual},
dual = {A*B/GCD[A,B],GCD[A,B]};
If[Not[Divisible[B,A]],Return["This case is outside the domain of validity for (M,N), you may try the dual case:"<>ToString[dual]],
onelistab=gonelistAB[A,B];
zerolistab=gzerolistAB[A,B];
Replacebase=gReplacebase[A,B];
baseab=gbaseAB[A,B];
indepRepl=gindepRepl[A,B];
baseMagic = {};
(* Roots *)
For[j=1,j<A+1,j++,For[i=1,i<B,i++,AppendTo[baseMagic,h[1-i,i+j,A,B]+m[1-i,i+j,A,B]]]];
(* Couplings *)
For[j=1,j<A,j++,AppendTo[baseMagic,v[B,j+1,A,B]+m[B,j+1,A,B]]]
AppendTo[baseMagic,Sum[v[B,j+1,A,B]+m[B,j+1,A,B],{j,1,A}]];AppendTo[baseMagic,Sum[m[B,j,A,B],{j,1,A}]];AppendTo[baseMagic,Sum[h[1-i,i+1,A,B]+m[1-i,i+1,A,B],{i,1,B}]];
baseMagic = ReplaceAll[baseMagic,indepRepl];
baseMagic= ReplaceAll[baseMagic,Replacebase];
SL=Expand[Transpose[{baseMagic}] . {baseab}];
SL=ReplaceAll[SL,onelistab];
SL=ReplaceAll[SL,zerolistab];
Return[SL]]]


(* ::Section:: *)
(*Cut and Reglue - A direction *)


Cvermat[B_,A_]:=Module[{baseCutA,CA,onelistab,zerolistab,indepRepl,Replacebase,baseab},
onelistab=gonelistAB[A,B];
zerolistab=gzerolistAB[A,B];
Replacebase=gReplacebase[A,B];
baseab=gbaseAB[A,B];
indepRepl=gindepRepl[A,B];
baseCutA = {};
(* Roots *)
For[j=1,j<A+1,j++,For[i=1,i<B,i++,AppendTo[baseCutA,v[i,1+j,A,B]+h[i+1,1+j,A,B]]]];
(* Couplings *)
For[j=1,j<A,j++,AppendTo[baseCutA,v[1,j+1,A,B]+m[1,j+2,A,B]]]
AppendTo[baseCutA,Sum[v[1,j+1,A,B]+m[1,j+2,A,B],{j,1,A}]];AppendTo[baseCutA,Sum[v[1,j,A,B],{j,1,A}]];AppendTo[baseCutA,Sum[v[i,2,A,B]+h[i+1,2,A,B],{i,1,B}]];
baseCutA = ReplaceAll[baseCutA,indepRepl];
baseCutA= ReplaceAll[baseCutA,Replacebase];
CA=Expand[Transpose[{baseCutA}] . {baseab}];
CA=ReplaceAll[CA,onelistab];
CA=ReplaceAll[CA,zerolistab];
Return[CA]]


(* ::Section:: *)
(*Cut and Reglue - B direction *)


Chormat[B_,A_]:=Module[{baseCutB,CB,onelistab,zerolistab,indepRepl,Replacebase,baseab},
onelistab=gonelistAB[A,B];
zerolistab=gzerolistAB[A,B];
Replacebase=gReplacebase[A,B];
baseab=gbaseAB[A,B];
indepRepl=gindepRepl[A,B];
baseCutB = {};
(* Roots *)
For[j=1,j<A+1,j++,For[i=1,i<B,i++,AppendTo[baseCutB,v[i+1,j,A,B]+h[i+2,j,A,B]]]];
(* Couplings *)
For[j=1,j<A,j++,AppendTo[baseCutB,v[2,j,A,B]+m[2,j+1,A,B]]]
AppendTo[baseCutB,Sum[v[2,j,A,B]+m[2,j+1,A,B],{j,1,A}]];AppendTo[baseCutB,Sum[v[2,j,A,B],{j,1,A}]];AppendTo[baseCutB,Sum[v[i+1,1,A,B]+h[i+2,1,A,B],{i,1,B}]];
baseCutB = ReplaceAll[baseCutB,indepRepl];
baseCutB= ReplaceAll[baseCutB,Replacebase];
CB=Expand[Transpose[{baseCutB}] . {baseab}];
CB=ReplaceAll[CB,onelistab];
CB=ReplaceAll[CB,zerolistab];
Return[CB]]


(* ::Section:: *)
(*180\[Degree] Rotation*)


Rmat[B_,A_]:=Module[{baseRot,Rot,CA,onelistab,zerolistab,indepRepl,Replacebase,baseab},
onelistab=gonelistAB[A,B];
zerolistab=gzerolistAB[A,B];
Replacebase=gReplacebase[A,B];
baseab=gbaseAB[A,B];
indepRepl=gindepRepl[A,B];
baseRot = {};
For[j=1,j<A+1,j++,For[i=1,i<B,i++,AppendTo[baseRot,v[B+1-i,A+1-j,A,B]+h[B+1-i,A+1-j,A,B]]]];
(* Couplings *)
For[j=1,j<A,j++,AppendTo[baseRot,v[B,A+1-j,A,B]+m[B,A+1-j,A,B]]]
AppendTo[baseRot,Sum[v[B,j,A,B]+m[B,j,A,B],{j,1,A}]];AppendTo[baseRot,Sum[v[B,j,A,B],{j,1,A}]];AppendTo[baseRot,Sum[v[B+1-i,A,A,B]+h[B+1-i,A,A,B],{i,1,B}]];
baseRot = ReplaceAll[baseRot,indepRepl];
baseRot= ReplaceAll[baseRot,Replacebase];
Rot=Expand[Transpose[{baseRot}] . {baseab}];
Rot=ReplaceAll[Rot,onelistab];
Rot=ReplaceAll[Rot,zerolistab];
Return[Rot]]


(* ::Section:: *)
(*Flop*)


Fmat[B_,A_]:=Module[{baseFlop,Flop,CA,SL,Rot,onelistab,zerolistab,indepRepl,Replacebase,baseab},
dual = {A*B/GCD[A,B],GCD[A,B]};
If[Not[Divisible[B,A]],Return["This case is outside the domain of validity for (M,N), you may try the dual case:"<>ToString[dual]],
onelistab=gonelistAB[A,B];
zerolistab=gzerolistAB[A,B];
Replacebase=gReplacebase[A,B];
baseab=gbaseAB[A,B];
indepRepl=gindepRepl[A,B];
baseFlop = {};
For[j=1,j<A+1,j++,For[i=1,i<B,i++,AppendTo[baseFlop,vp[i,A+3-2*i-j,A,B]+hp[i+1,A+2-2*i-j,A,B]]]];
(* Couplings *)
For[j=1,j<A,j++,AppendTo[baseFlop,vp[1,A+1-j,A,B]+mp[1,A+1-j,A,B]]]
AppendTo[baseFlop,Sum[vp[1,j,A,B]+mp[1,j,A,B],{j,1,A}]];AppendTo[baseFlop,Sum[vp[1,j,A,B],{j,1,A}]];AppendTo[baseFlop,Sum[vp[i,A+2-2*i,A,B]+hp[i+1,A+1-2*i,A,B],{i,1,B}]];
baseFlop=ReplaceAll[baseFlop,indepRepl];
baseFlop= ReplaceAll[baseFlop,Replacebase];
Flop=Expand[Transpose[{baseFlop}] . {baseab}];
Flop=ReplaceAll[Flop,onelistab];
Flop=ReplaceAll[Flop,zerolistab];
CA = Cvermat[B,A];
SL=Amat[B,A];
Rot=Rmat[B,A];
Return[Rot . CA . SL . Flop . SL]]]


(* ::Section:: *)
(*Shift*)


Bmat[B_,A_]:=Module[{baseS2,S2,Laij,Rot,CA,La,rho,ess,onelistab,zerolistab,indepRepl,Replacebase,baseab,dual},
dual = {A*B/GCD[A,B],GCD[A,B]};
If[Not[Divisible[B,A]],Return["This case is outside the domain of validity for (M,N), you may try the dual case:"<>ToString[dual]],
onelistab=gonelistAB[A,B];
zerolistab=gzerolistAB[A,B];
Replacebase=gReplacebase[A,B];
baseab=gbaseAB[A,B];
indepRepl=gindepRepl[A,B];
baseS2 = {};
Laij={};

For[j=1,j<A+1,j++,La={}; For[i=1,i<B,i++,AppendTo[La,v[i+B/A*(j-1)+2+A,1-j,A,B]+h[i+B/A*(j-1)+2+A,1-j,A,B]]];AppendTo[Laij,La]];

For[j=1,j<A+1,j++,For[i=1,i<B,i++,AppendTo[baseS2,v[i+B/A*(j-1)+2+A,1-j,A,B]+h[i+B/A*(j-1)+2+A,1-j,A,B]]]];

rho = Sum[v[i+2-4,0,A,B]+h[i+2-4,0,A,B],{i,1,B}];
ess = rho - Sum[h[3+j,0,A,B],{j,1,A-1}]-Sum[v[2+j,0,A,B],{j,1,A}]+Sum[h[3+j,-j,A,B],{j,1,A-1}];
(* Couplings \[Tau]_i *)
For[j=1,j<A,j++,AppendTo[baseS2,Sum[m[i,-j+1,A,B],{i,1,B}]/B + ess/A - 1/B*TabM[B-1] . Laij[[ModM[j+1,A]]]+1/(2*B)*TabM[B-1] . (Laij[[ModM[j,A]]]+Laij[[ModM[j+2,A]]])]];
(* \[Tau] *)
AppendTo[baseS2,Sum[m[2+A+j,1-j,A,B],{j,0,A-1}]+Sum[h[2+A+j,1-j,A,B],{j,1,A-1}]+Sum[h[i,1,A,B],{i,1,B}]-Sum[h[2+A+j,1,A,B],{j,1,A-1}]+(B/A -1)*ess];
(* S *)
AppendTo[baseS2,ess];
(* \[Rho] *)

AppendTo[baseS2,rho];

baseS2=ReplaceAll[baseS2,indepRepl];
baseS2= ReplaceAll[baseS2,Replacebase];
S2=Expand[Transpose[{baseS2}] . {baseab}];
S2=ReplaceAll[S2,onelistab];
S2=ReplaceAll[S2,zerolistab];
Rot=Rmat[B,A];
CA=Cvermat[B,A];
Return[Rot . CA . CA . S2]]]


(* ::Section:: *)
(*Order function symmetry*)


SymOrder[mat_,depth_]:=Module[{Id,k},Id = IdentityMatrix[Dimensions[mat]];
For[k=1,k<depth+1,k++,If[MatrixPower[mat,k]==Id,Return[k];Break[]]];
Return[\[Infinity]];]


(* ::Section:: *)
(*Coxeter Matrix Computation*)


Coxetermat[Listsym_,depth_]:=Module[{Id,coxeterM},
coxeterM =Array[0&,{Length[Listsym],Length[Listsym]}];
Id = IdentityMatrix[Dimensions[Listsym[[1]]][[1]]];
For[i=1,i<Length[Listsym]+1,i++,
For[j=1,j<Length[Listsym]+1,j++,For[k=1,k<depth,k++,If[MatrixPower[Listsym[[i]] . Listsym[[j]],k]==Id,coxeterM[[i]][[j]]=k;Break[]]];If[coxeterM[[i]][[j]]==0,coxeterM[[i]][[j]]=Infinity]
]];
Return[coxeterM]];


End[];
EndPackage[];

